A TensorFlow Simulation Framework for Scientific Computing of Fluid Flows on Tensor Processing Units

A computational fluid dynamics (CFD) simulation framework for fluid-flow prediction is developed on the Tensor Processing Unit (TPU) platform. The TPU architecture is featured with accelerated dense matrix multiplication, large high bandwidth memory, and a fast inter-chip interconnect, making it attractive for high-performance scientific computing. The CFD framework solves the variable-density Navier-Stokes equation using a low-Mach approximation, and the governing equations are discretized by a finite-difference method on a collocated structured mesh. It uses the graph-based TensorFlow as the programming paradigm. The accuracy and performance of this framework is studied both numerically and analytically, specifically focusing on effects of TPU-native single precision floating point arithmetic. The algorithm and implementation are validated with canonical 2D and 3D Taylor-Green vortex simulations. To demonstrate the capability for simulating turbulent flows, simulations are conducted for two configurations, namely decaying homogeneous isotropic turbulence and a turbulent planar jet. Both simulations show good statistical agreement with reference solutions. The performance analysis shows a linear weak scaling and a superlinear strong scaling up to a full TPU v3 pod with 2048 cores.

==> TPU for CFD arxiv/sample_source_code.py <==
def apply_convolutional_op_x(tiles: Iterable[tf.Tensor],
                             convop: tf.Operation) -> List[tf.Tensor]:
  """Applies kernel operations in the x direction."""
  kernel_size = convop.shape.as_list()
  result = []
  for tile in tiles:
    x_size, y_size = tile.shape.as_list()
    reshaped_transposed_input = tf.reshape(
        tf.transpose(tile, [1, 0]), [y_size, -1, kernel_size[-1]])
    convolved_output = tf.nn.conv1d(
        reshaped_transposed_input, convop, 1, 'SAME')
    reshaped_output = tf.transpose(
        tf.reshape(convolved_output, [y_size, -1]), [1, 0])
    result.append(reshaped_output)
  return result
  
def apply_op_z(tile_list: Sequence[tf.Tensor],
               z_op_list: Sequence[tf.Operation],
               shift: Sequence[int] = None) -> List[tf.Tensor]:
  """Applies kernel operations in the z direction."""
  start_shift = min(shift)
  end_shift = max(shift)
  out_list = []
  range_start = max(0, -start_shift)
  range_end = min(len(tile_list) - end_shift, len(tile_list))
  for i in range(range_start, range_end):
    out = tile_list[i + shift[0]] * z_op_list[0]
    for j in range(1, len(shift)):
      out += tile_list[i + shift[j]] * z_op_list[j]
    out_list.append(out)
  return ([tile_list[i] for i in range(range_start)] + out_list +
          [tile_list[i] for i in range(range_end, len(tile_list))])
          
def face_flux_quick(state: Sequence[tf.Tensor], rhou: Sequence[tf.Tensor],
                    pressure: Sequence[tf.Tensor], dx: float, dt: float,
                    dim: int) -> List[tf.Tensor]:
  """Computes the face flux of `state` normal to `dim` with QUICK scheme."""
  kernel_op = get_kernel_fn.ApplyKernelConvOp(
      4, {'kf2-': ([-0.125, 0.75, 0.375], 2)})

  if dim == 0:
    quick_pos_type = ['kf2-x']
    quick_neg_type = ['kf2x+']
    kernel_fn = kernel_op.apply_kernel_op_x
  elif dim == 1:
    quick_pos_type = ['kf2-y']
    quick_neg_type = ['kf2y+']
    kernel_fn = kernel_op.apply_kernel_op_y
  elif dim == 2:
    quick_pos_type = ['kf2-z', 'kf2-zsh']
    quick_neg_type = ['kf2z+', 'kf2z+sh']
    kernel_fn = kernel_op.apply_kernel_op_z
  else:
    raise ValueError('`dim` has to be 0, 1, or 2. {} is provided.'.format(dim))

  state_pos = kernel_fn(state, *quick_pos_type)
  state_neg = kernel_fn(state, *quick_neg_type)
  rhou_face = face_interpolation(kernel_op, rhou, pressure, dx, dt, dim)

  # Notations mapped to Eq. (3.17): rhou->m_j, s_pos->\phi^+, s_neg->\phi^-
  return [
      0.5 * (rhou_i + tf.abs(rhou_i)) * s_pos_i + 0.5 *
      (rhou_i - tf.abs(rhou_i)) * s_neg_i
      for rhou_i, s_pos_i, s_neg_i in zip(rhou_face, state_pos, state_neg)
  ]
  
def convection_quick(kernel_op: get_kernel_fn.ApplyKernelOp,
                     state: Sequence[tf.Tensor], rhou: Sequence[tf.Tensor],
                     pressure: Sequence[tf.Tensor], dx: float, dt: float,
                     dim: int) -> List[tf.Tensor]:
  """Compute the convection term for convservative variables using QUICK scheme."""
  if dim == 0:
    diff_op_type = ['kdx+']
    kernel_fn = kernel_op.apply_kernel_op_x
  elif dim == 1:
    diff_op_type = ['kdy+']
    kernel_fn = kernel_op.apply_kernel_op_y
  elif dim == 2:
    diff_op_type = ['kdz+', 'kdz+sh']
    kernel_fn = kernel_op.apply_kernel_op_z
  else:
    raise ValueError('`dim` has to be 0, 1, or 2. {} is provided.'.format(dim))

  flux = face_flux_quick(state, rhou, pressure, dx, dt, dim)

  return [d_flux / dx for d_flux in kernel_fn(flux, *diff_op_type)]


==> sample_source_code.py <==
def apply_convolutional_op_x(tiles: Iterable[tf.Tensor],
                             convop: tf.Operation) -> List[tf.Tensor]:
  """Applies kernel operations in the x direction."""
  kernel_size = convop.shape.as_list()
  result = []
  for tile in tiles:
    x_size, y_size = tile.shape.as_list()
    reshaped_transposed_input = tf.reshape(
        tf.transpose(tile, [1, 0]), [y_size, -1, kernel_size[-1]])
    convolved_output = tf.nn.conv1d(
        reshaped_transposed_input, convop, 1, 'SAME')
    reshaped_output = tf.transpose(
        tf.reshape(convolved_output, [y_size, -1]), [1, 0])
    result.append(reshaped_output)
  return result
  
def apply_op_z(tile_list: Sequence[tf.Tensor],
               z_op_list: Sequence[tf.Operation],
               shift: Sequence[int] = None) -> List[tf.Tensor]:
  """Applies kernel operations in the z direction."""
  start_shift = min(shift)
  end_shift = max(shift)
  out_list = []
  range_start = max(0, -start_shift)
  range_end = min(len(tile_list) - end_shift, len(tile_list))
  for i in range(range_start, range_end):
    out = tile_list[i + shift[0]] * z_op_list[0]
    for j in range(1, len(shift)):
      out += tile_list[i + shift[j]] * z_op_list[j]
    out_list.append(out)
  return ([tile_list[i] for i in range(range_start)] + out_list +
          [tile_list[i] for i in range(range_end, len(tile_list))])
          
def face_flux_quick(state: Sequence[tf.Tensor], rhou: Sequence[tf.Tensor],
                    pressure: Sequence[tf.Tensor], dx: float, dt: float,
                    dim: int) -> List[tf.Tensor]:
  """Computes the face flux of `state` normal to `dim` with QUICK scheme."""
  kernel_op = get_kernel_fn.ApplyKernelConvOp(
      4, {'kf2-': ([-0.125, 0.75, 0.375], 2)})

  if dim == 0:
    quick_pos_type = ['kf2-x']
    quick_neg_type = ['kf2x+']
    kernel_fn = kernel_op.apply_kernel_op_x
  elif dim == 1:
    quick_pos_type = ['kf2-y']
    quick_neg_type = ['kf2y+']
    kernel_fn = kernel_op.apply_kernel_op_y
  elif dim == 2:
    quick_pos_type = ['kf2-z', 'kf2-zsh']
    quick_neg_type = ['kf2z+', 'kf2z+sh']
    kernel_fn = kernel_op.apply_kernel_op_z
  else:
    raise ValueError('`dim` has to be 0, 1, or 2. {} is provided.'.format(dim))

  state_pos = kernel_fn(state, *quick_pos_type)
  state_neg = kernel_fn(state, *quick_neg_type)
  rhou_face = face_interpolation(kernel_op, rhou, pressure, dx, dt, dim)

  # Notations mapped to Eq. (3.17): rhou->m_j, s_pos->\phi^+, s_neg->\phi^-
  return [
      0.5 * (rhou_i + tf.abs(rhou_i)) * s_pos_i + 0.5 *
      (rhou_i - tf.abs(rhou_i)) * s_neg_i
      for rhou_i, s_pos_i, s_neg_i in zip(rhou_face, state_pos, state_neg)
  ]
  
def convection_quick(kernel_op: get_kernel_fn.ApplyKernelOp,
                     state: Sequence[tf.Tensor], rhou: Sequence[tf.Tensor],
                     pressure: Sequence[tf.Tensor], dx: float, dt: float,
                     dim: int) -> List[tf.Tensor]:
  """Compute the convection term for convservative variables using QUICK scheme."""
  if dim == 0:
    diff_op_type = ['kdx+']
    kernel_fn = kernel_op.apply_kernel_op_x
  elif dim == 1:
    diff_op_type = ['kdy+']
    kernel_fn = kernel_op.apply_kernel_op_y
  elif dim == 2:
    diff_op_type = ['kdz+', 'kdz+sh']
    kernel_fn = kernel_op.apply_kernel_op_z
  else:
    raise ValueError('`dim` has to be 0, 1, or 2. {} is provided.'.format(dim))

  flux = face_flux_quick(state, rhou, pressure, dx, dt, dim)

  return [d_flux / dx for d_flux in kernel_fn(flux, *diff_op_type)]

